Zero discord implies classicality

The "classical-quantum" ($\mathit{cq}$) discord of a bipartite state $\rho^{AB}$ is the smallest difference between the mutual information $S(\rho^{A:B})$ of $\rho$ and that of $\rho$ after a measurement channel is applied on the $A$ system. Relating zero discord to the strong subadditivity of the Von Neumann entropy, Datta proved that a state has zero $\mathit{cq}$ discord iff and only if it can be written in the form $\sum_i p_i\, |i\rangle\langle i|\otimes \rho^B_i$ for $p_i$ a probability distribution, $|i\rangle$ a basis of the $A$ system and $\rho^B_i$ states of the $B$ system. We provide a simple proof of that same result using directly a theorem of Petz on channels that leave unchanged the relative entropy of two given states.

==> code.py <==
from math import log, e
from numpy import array, linalg

def spec(m):
  return linalg.eigvalsh(m)

def S(m):
  sp = spec(m)
  return sum(-p*log(p,2) for p in sp if p !=0)

B = array([[ 0.25,   0.14,  -0.02,  -0.01],
             [ 0.14,   0.25,  -0.01,  -0.02],
             [-0.02,  -0.01,   0.25,   0.14],
             [-0.01,  -0.02,   0.14,   0.25]])

for i in range(2):
  print("The eigenvalues of\n %s" % (B))
  print("are  %s" % (spec(B)))
  print("with Von Neumann entropy %6.4f.\n" % (S(B)))
  B[0][3]=0
  B[3][0]=0


